Antipodal Symmetry of Two-Loop MHV Amplitudes

I present a conjecture that all two-loop MHV amplitudes in planar $\mathcal{N} = 4$ super-Yang-Mills theory possess an antipodal symmetry when evaluated on parity-even kinematics. The symmetry acts as a change of basis on the symbol letters, followed by the antipode operation associated with the Hopf algebra structure of multiple polylogarithms. At the symbol level, I provide the symmetry map explicitly for amplitudes with up to eight external particles, and also provide evidence at all multiplicities. Intriguingly, the map acts as an isomorphism on the normal fans of the Newton polytopes of the symbol letters. The conjectured symmetry is one of the rare known cases where the antipode map shows up in physically important examples.

==> anc/letter_map_R62.txt <==
{S -> 1/(S*T), T -> T/S, S + T -> (1 + T^2)/(S*T), 1 + T^2 -> (S + T)^2/S^2, 
 1 + S*T + T^2 -> (1 + S^2 + 2*S*T + T^2)/S^2, 
 1 + S^2 + 2*S*T + T^2 -> (1 + S*T + T^2)^2/(S^2*T^2)}


==> anc/letter_map_R72.txt <==
{S1 -> 1/(S1*T1), S2 -> 1/(S2*T2), T1 -> T1/S1, 
 S1 + T1 -> (1 + T1^2)/(S1*T1), 1 + T1^2 -> (S1 + T1)^2/S1^2, 
 1 + S1*T1 + T1^2 -> (1 + S1^2 + 2*S1*T1 + T1^2)/S1^2, 
 1 + S1^2 + 2*S1*T1 + T1^2 -> (1 + S1*T1 + T1^2)^2/(S1^2*T1^2), T2 -> T2/S2, 
 S2 + T2 -> (1 + T2^2)/(S2*T2), S1*S2 + S2*T1 + S1*T2 -> 
  (1 + T1^2 + T2^2)/(S1*S2*T1*T2), S2 + S1*S2*T1 + S2*T1^2 + S1*T1*T2 -> 
  (1 + S1^2 + 2*S1*T1 + T1^2 + T2^2)/(S1^2*S2*T2), 
 S2 + S1^2*S2 + 2*S1*S2*T1 + S2*T1^2 + S1^2*T2 + S1*T1*T2 -> 
  (1 + 2*S1*T1 + 2*T1^2 + S1^2*T1^2 + 2*S1*T1^3 + T1^4 + T2^2 + T1^2*T2^2)/
   (S1^2*S2*T1^2*T2), 1 + T2^2 -> (S2 + T2)^2/S2^2, 
 1 + T1^2 + T2^2 -> (S1*S2 + S2*T1 + S1*T2)^2/(S1^2*S2^2), 
 1 + S1*T1 + T1^2 + T2^2 -> (S2^2 + S1^2*S2^2 + 2*S1*S2^2*T1 + S2^2*T1^2 + 
    2*S1^2*S2*T2 + 2*S1*S2*T1*T2 + S1^2*T2^2)/(S1^2*S2^2), 
 1 + S1^2 + 2*S1*T1 + T1^2 + T2^2 -> (S2 + S1*S2*T1 + S2*T1^2 + S1*T1*T2)^2/
   (S1^2*S2^2*T1^2), 1 + S2*T2 + T2^2 -> (1 + S2^2 + 2*S2*T2 + T2^2)/S2^2, 
 1 + T1^2 + S2*T2 + T2^2 -> (S1^2 + S1^2*S2^2 + 2*S1*S2^2*T1 + S2^2*T1^2 + 
    2*S1^2*S2*T2 + 2*S1*S2*T1*T2 + S1^2*T2^2)/(S1^2*S2^2), 
 1 + S1*T1 + T1^2 + S2*T2 + T2^2 -> (S1^2 + S2^2 + S1^2*S2^2 + 2*S1*S2^2*T1 + 
    S2^2*T1^2 + 2*S1^2*S2*T2 + 2*S1*S2*T1*T2 + S1^2*T2^2)/(S1^2*S2^2), 
 1 + S2^2 + 2*S2*T2 + T2^2 -> (1 + S2*T2 + T2^2)^2/(S2^2*T2^2), 
 1 + S2^2 + T1^2 + 2*S2*T2 + T2^2 -> (S1 + S1*S2*T2 + S2*T1*T2 + S1*T2^2)^2/
   (S1^2*S2^2*T2^2), S1 + S1*S2*T2 + S2*T1*T2 + S1*T2^2 -> 
  (1 + S2^2 + T1^2 + 2*S2*T2 + T2^2)/(S1*S2^2*T1), 
 S1 + S1*S2^2 + S2^2*T1 + 2*S1*S2*T2 + S2*T1*T2 + S1*T2^2 -> 
  (1 + T1^2 + 2*S2*T2 + 2*T2^2 + S2^2*T2^2 + T1^2*T2^2 + 2*S2*T2^3 + T2^4)/
   (S1*S2^2*T1*T2^2), S1^2 + S1^2*S2^2 + 2*S1*S2^2*T1 + S2^2*T1^2 + 
   2*S1^2*S2*T2 + 2*S1*S2*T1*T2 + S1^2*T2^2 -> (1 + T1^2 + S2*T2 + T2^2)^2/
   (S1^2*S2^2*T1^2*T2^2), S2^2 + S1^2*S2^2 + 2*S1*S2^2*T1 + S2^2*T1^2 + 
   2*S1^2*S2*T2 + 2*S1*S2*T1*T2 + S1^2*T2^2 -> (1 + S1*T1 + T1^2 + T2^2)^2/
   (S1^2*S2^2*T1^2*T2^2), S1^2 + S2^2 + S1^2*S2^2 + 2*S1*S2^2*T1 + 
   S2^2*T1^2 + 2*S1^2*S2*T2 + 2*S1*S2*T1*T2 + S1^2*T2^2 -> 
  (1 + S1*T1 + T1^2 + S2*T2 + T2^2)^2/(S1^2*S2^2*T1^2*T2^2), 
 1 + 2*S1*T1 + 2*T1^2 + S1^2*T1^2 + 2*S1*T1^3 + T1^4 + T2^2 + T1^2*T2^2 -> 
  (S2 + S1^2*S2 + 2*S1*S2*T1 + S2*T1^2 + S1^2*T2 + S1*T1*T2)^2/(S1^4*S2^2), 
 1 + T1^2 + 2*S2*T2 + 2*T2^2 + S2^2*T2^2 + T1^2*T2^2 + 2*S2*T2^3 + T2^4 -> 
  (S1 + S1*S2^2 + S2^2*T1 + 2*S1*S2*T2 + S2*T1*T2 + S1*T2^2)^2/(S1^2*S2^4)}


==> anc/letter_map_R82.txt <==
{S[1] -> 1/(S[1]*T[1]), S[2] -> 1/(S[2]*T[2]), S[3] -> 1/(S[3]*T[3]), 
 T[1] -> T[1]/S[1], S[1] + T[1] -> (1 + T[1]^2)/(S[1]*T[1]), 
 1 + T[1]^2 -> (S[1] + T[1])^2/S[1]^2, 1 + S[1]*T[1] + T[1]^2 -> 
  (1 + S[1]^2 + 2*S[1]*T[1] + T[1]^2)/S[1]^2, 
 1 + S[1]^2 + 2*S[1]*T[1] + T[1]^2 -> (1 + S[1]*T[1] + T[1]^2)^2/
   (S[1]^2*T[1]^2), T[2] -> T[2]/S[2], 
 S[2] + T[2] -> (1 + T[2]^2)/(S[2]*T[2]), 
 S[1]*S[2] + S[2]*T[1] + S[1]*T[2] -> (1 + T[1]^2 + T[2]^2)/
   (S[1]*S[2]*T[1]*T[2]), S[2] + S[1]*S[2]*T[1] + S[2]*T[1]^2 + 
   S[1]*T[1]*T[2] -> (1 + S[1]^2 + 2*S[1]*T[1] + T[1]^2 + T[2]^2)/
   (S[1]^2*S[2]*T[2]), S[2] + S[1]^2*S[2] + 2*S[1]*S[2]*T[1] + S[2]*T[1]^2 + 
   S[1]^2*T[2] + S[1]*T[1]*T[2] -> 
  (1 + 2*S[1]*T[1] + 2*T[1]^2 + S[1]^2*T[1]^2 + 2*S[1]*T[1]^3 + T[1]^4 + 
    T[2]^2 + T[1]^2*T[2]^2)/(S[1]^2*S[2]*T[1]^2*T[2]), 
 1 + T[2]^2 -> (S[2] + T[2])^2/S[2]^2, 1 + T[1]^2 + T[2]^2 -> 
  (S[1]*S[2] + S[2]*T[1] + S[1]*T[2])^2/(S[1]^2*S[2]^2), 
 1 + S[1]*T[1] + T[1]^2 + T[2]^2 -> 
  (S[2]^2 + S[1]^2*S[2]^2 + 2*S[1]*S[2]^2*T[1] + S[2]^2*T[1]^2 + 
    2*S[1]^2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + S[1]^2*T[2]^2)/
   (S[1]^2*S[2]^2), 1 + S[1]^2 + 2*S[1]*T[1] + T[1]^2 + T[2]^2 -> 
  (S[2] + S[1]*S[2]*T[1] + S[2]*T[1]^2 + S[1]*T[1]*T[2])^2/
   (S[1]^2*S[2]^2*T[1]^2), 1 + S[1]*T[1] + T[1]^2 + S[2]*T[2] + T[2]^2 -> 
  (S[1]^2 + S[2]^2 + S[1]^2*S[2]^2 + 2*S[1]*S[2]^2*T[1] + S[2]^2*T[1]^2 + 
    2*S[1]^2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + S[1]^2*T[2]^2)/
   (S[1]^2*S[2]^2), 1 + S[2]^2 + T[1]^2 + 2*S[2]*T[2] + T[2]^2 -> 
  (S[1] + S[1]*S[2]*T[2] + S[2]*T[1]*T[2] + S[1]*T[2]^2)^2/
   (S[1]^2*S[2]^2*T[2]^2), S[1] + S[1]*S[2]*T[2] + S[2]*T[1]*T[2] + 
   S[1]*T[2]^2 -> (1 + S[2]^2 + T[1]^2 + 2*S[2]*T[2] + T[2]^2)/
   (S[1]*S[2]^2*T[1]), S[2]^2 + S[1]^2*S[2]^2 + 2*S[1]*S[2]^2*T[1] + 
   S[2]^2*T[1]^2 + 2*S[1]^2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + 
   S[1]^2*T[2]^2 -> (1 + S[1]*T[1] + T[1]^2 + T[2]^2)^2/
   (S[1]^2*S[2]^2*T[1]^2*T[2]^2), 
 S[1]^2 + S[2]^2 + S[1]^2*S[2]^2 + 2*S[1]*S[2]^2*T[1] + S[2]^2*T[1]^2 + 
   2*S[1]^2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + S[1]^2*T[2]^2 -> 
  (1 + S[1]*T[1] + T[1]^2 + S[2]*T[2] + T[2]^2)^2/
   (S[1]^2*S[2]^2*T[1]^2*T[2]^2), 
 1 + 2*S[1]*T[1] + 2*T[1]^2 + S[1]^2*T[1]^2 + 2*S[1]*T[1]^3 + T[1]^4 + 
   T[2]^2 + T[1]^2*T[2]^2 -> 
  (S[2] + S[1]^2*S[2] + 2*S[1]*S[2]*T[1] + S[2]*T[1]^2 + S[1]^2*T[2] + 
     S[1]*T[1]*T[2])^2/(S[1]^4*S[2]^2), T[3] -> T[3]/S[3], 
 S[3] + T[3] -> (1 + T[3]^2)/(S[3]*T[3]), 
 S[2]*S[3] + S[3]*T[2] + S[2]*T[3] -> (1 + T[2]^2 + T[3]^2)/
   (S[2]*S[3]*T[2]*T[3]), S[2]*S[3] + S[1]*S[2]*S[3]*T[1] + 
   S[2]*S[3]*T[1]^2 + S[1]*S[3]*T[1]*T[2] + S[2]*T[3] + S[1]*S[2]*T[1]*T[3] + 
   S[2]*T[1]^2*T[3] -> (1 + S[1]^2 + 2*S[1]*T[1] + T[1]^2 + T[2]^2 + T[3]^2 + 
    S[1]^2*T[3]^2 + 2*S[1]*T[1]*T[3]^2 + T[1]^2*T[3]^2)/
   (S[1]^2*S[2]*S[3]*T[2]*T[3]), S[3] + S[2]*S[3]*T[2] + S[3]*T[2]^2 + 
   S[2]*T[2]*T[3] -> (1 + S[2]^2 + 2*S[2]*T[2] + T[2]^2 + T[3]^2)/
   (S[2]^2*S[3]*T[3]), S[3] + S[3]*T[1]^2 + S[2]*S[3]*T[2] + S[3]*T[2]^2 + 
   S[2]*T[2]*T[3] -> (S[1]^2 + S[1]^2*S[2]^2 + 2*S[1]*S[2]^2*T[1] + 
    S[2]^2*T[1]^2 + 2*S[1]^2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + 
    S[1]^2*T[2]^2 + S[1]^2*T[3]^2)/(S[1]^2*S[2]^2*S[3]*T[3]), 
 S[3] + S[1]*S[3]*T[1] + S[3]*T[1]^2 + S[2]*S[3]*T[2] + S[3]*T[2]^2 + 
   S[2]*T[2]*T[3] -> (S[1]^2 + S[2]^2 + S[1]^2*S[2]^2 + 2*S[1]*S[2]^2*T[1] + 
    S[2]^2*T[1]^2 + 2*S[1]^2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + 
    S[1]^2*T[2]^2 + S[1]^2*T[3]^2)/(S[1]^2*S[2]^2*S[3]*T[3]), 
 S[3] + S[2]^2*S[3] + S[3]*T[1]^2 + 2*S[2]*S[3]*T[2] + S[3]*T[2]^2 + 
   S[2]^2*T[3] + S[2]*T[2]*T[3] -> 
  (S[1]^2 + 2*S[1]^2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + 2*S[1]^2*T[2]^2 + 
    S[1]^2*S[2]^2*T[2]^2 + 2*S[1]*S[2]^2*T[1]*T[2]^2 + S[2]^2*T[1]^2*T[2]^2 + 
    2*S[1]^2*S[2]*T[2]^3 + 2*S[1]*S[2]*T[1]*T[2]^3 + S[1]^2*T[2]^4 + 
    S[1]^2*T[3]^2 + S[1]^2*T[2]^2*T[3]^2)/(S[1]^2*S[2]^2*S[3]*T[2]^2*T[3]), 
 S[1]*S[3] + S[1]*S[2]*S[3]*T[2] + S[2]*S[3]*T[1]*T[2] + S[1]*S[3]*T[2]^2 + 
   S[1]*S[2]*T[2]*T[3] + S[2]*T[1]*T[2]*T[3] -> 
  (1 + S[2]^2 + T[1]^2 + 2*S[2]*T[2] + T[2]^2 + T[3]^2 + T[1]^2*T[3]^2)/
   (S[1]*S[2]^2*S[3]*T[1]*T[3]), 
 S[1]^2*S[3] + S[2]^2*S[3] + S[1]^2*S[2]^2*S[3] + 2*S[1]*S[2]^2*S[3]*T[1] + 
   S[2]^2*S[3]*T[1]^2 + 2*S[1]^2*S[2]*S[3]*T[2] + 
   2*S[1]*S[2]*S[3]*T[1]*T[2] + S[1]^2*S[3]*T[2]^2 + S[2]^2*T[3] + 
   S[1]^2*S[2]^2*T[3] + 2*S[1]*S[2]^2*T[1]*T[3] + S[2]^2*T[1]^2*T[3] + 
   S[1]^2*S[2]*T[2]*T[3] + S[1]*S[2]*T[1]*T[2]*T[3] -> 
  (1 + 2*S[1]*T[1] + 2*T[1]^2 + S[1]^2*T[1]^2 + 2*S[1]*T[1]^3 + T[1]^4 + 
    2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + 2*S[2]*T[1]^2*T[2] + 2*T[2]^2 + 
    S[2]^2*T[2]^2 + 2*S[1]*T[1]*T[2]^2 + 2*T[1]^2*T[2]^2 + 2*S[2]*T[2]^3 + 
    T[2]^4 + T[3]^2 + 2*S[1]*T[1]*T[3]^2 + 2*T[1]^2*T[3]^2 + 
    S[1]^2*T[1]^2*T[3]^2 + 2*S[1]*T[1]^3*T[3]^2 + T[1]^4*T[3]^2 + 
    T[2]^2*T[3]^2 + T[1]^2*T[2]^2*T[3]^2)/(S[1]^2*S[2]^2*S[3]*T[1]^2*T[2]^2*
    T[3]), 1 + T[3]^2 -> (S[3] + T[3])^2/S[3]^2, 
 1 + T[2]^2 + T[3]^2 -> (S[2]*S[3] + S[3]*T[2] + S[2]*T[3])^2/
   (S[2]^2*S[3]^2), 1 + S[2]^2 + 2*S[2]*T[2] + T[2]^2 + T[3]^2 -> 
  (S[3] + S[2]*S[3]*T[2] + S[3]*T[2]^2 + S[2]*T[2]*T[3])^2/
   (S[2]^2*S[3]^2*T[2]^2), 1 + S[3]*T[3] + T[3]^2 -> 
  (1 + S[3]^2 + 2*S[3]*T[3] + T[3]^2)/S[3]^2, 
 1 + T[2]^2 + S[3]*T[3] + T[3]^2 -> 
  (S[2]^2 + S[2]^2*S[3]^2 + 2*S[2]*S[3]^2*T[2] + S[3]^2*T[2]^2 + 
    2*S[2]^2*S[3]*T[3] + 2*S[2]*S[3]*T[2]*T[3] + S[2]^2*T[3]^2)/
   (S[2]^2*S[3]^2), 1 + S[2]*T[2] + T[2]^2 + S[3]*T[3] + T[3]^2 -> 
  (S[2]^2 + S[3]^2 + S[2]^2*S[3]^2 + 2*S[2]*S[3]^2*T[2] + S[3]^2*T[2]^2 + 
    2*S[2]^2*S[3]*T[3] + 2*S[2]*S[3]*T[2]*T[3] + S[2]^2*T[3]^2)/
   (S[2]^2*S[3]^2), 1 + S[3]^2 + 2*S[3]*T[3] + T[3]^2 -> 
  (1 + S[3]*T[3] + T[3]^2)^2/(S[3]^2*T[3]^2), 
 1 + S[3]^2 + T[2]^2 + 2*S[3]*T[3] + T[3]^2 -> 
  (S[2] + S[2]*S[3]*T[3] + S[3]*T[2]*T[3] + S[2]*T[3]^2)^2/
   (S[2]^2*S[3]^2*T[3]^2), S[1] + S[1]*S[2]*T[2] + S[2]*T[1]*T[2] + 
   S[1]*T[2]^2 + S[1]*T[3]^2 -> (S[3]^2 + S[2]^2*S[3]^2 + S[3]^2*T[1]^2 + 
    2*S[2]*S[3]^2*T[2] + S[3]^2*T[2]^2 + 2*S[2]^2*S[3]*T[3] + 
    2*S[2]*S[3]*T[2]*T[3] + S[2]^2*T[3]^2)/(S[1]*S[2]^2*S[3]^2*T[1]), 
 S[1] + S[1]*S[2]^2 + S[2]^2*T[1] + 2*S[1]*S[2]*T[2] + S[2]*T[1]*T[2] + 
   S[1]*T[2]^2 + S[1]*T[3]^2 -> 
  (S[3]^2 + S[3]^2*T[1]^2 + 2*S[2]*S[3]^2*T[2] + 2*S[3]^2*T[2]^2 + 
    S[2]^2*S[3]^2*T[2]^2 + S[3]^2*T[1]^2*T[2]^2 + 2*S[2]*S[3]^2*T[2]^3 + 
    S[3]^2*T[2]^4 + 2*S[2]*S[3]*T[2]*T[3] + 2*S[2]^2*S[3]*T[2]^2*T[3] + 
    2*S[2]*S[3]*T[2]^3*T[3] + S[2]^2*T[2]^2*T[3]^2)/
   (S[1]*S[2]^2*S[3]^2*T[1]*T[2]^2), 
 S[1] + S[1]*S[2]*T[2] + S[2]*T[1]*T[2] + S[1]*T[2]^2 + S[1]*S[3]*T[3] + 
   S[1]*T[3]^2 -> (S[2]^2 + S[3]^2 + S[2]^2*S[3]^2 + S[3]^2*T[1]^2 + 
    2*S[2]*S[3]^2*T[2] + S[3]^2*T[2]^2 + 2*S[2]^2*S[3]*T[3] + 
    2*S[2]*S[3]*T[2]*T[3] + S[2]^2*T[3]^2)/(S[1]*S[2]^2*S[3]^2*T[1]), 
 S[1]^2 + S[1]^2*S[2]^2 + 2*S[1]*S[2]^2*T[1] + S[2]^2*T[1]^2 + 
   2*S[1]^2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + S[1]^2*T[2]^2 + 
   S[1]^2*T[3]^2 -> (S[3] + S[3]*T[1]^2 + S[2]*S[3]*T[2] + S[3]*T[2]^2 + 
     S[2]*T[2]*T[3])^2/(S[1]^2*S[2]^2*S[3]^2*T[1]^2*T[2]^2), 
 S[1]^2 + S[2]^2 + S[1]^2*S[2]^2 + 2*S[1]*S[2]^2*T[1] + S[2]^2*T[1]^2 + 
   2*S[1]^2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + S[1]^2*T[2]^2 + 
   S[1]^2*T[3]^2 -> (S[3] + S[1]*S[3]*T[1] + S[3]*T[1]^2 + S[2]*S[3]*T[2] + 
     S[3]*T[2]^2 + S[2]*T[2]*T[3])^2/(S[1]^2*S[2]^2*S[3]^2*T[1]^2*T[2]^2), 
 S[2] + S[2]*S[3]*T[3] + S[3]*T[2]*T[3] + S[2]*T[3]^2 -> 
  (1 + S[3]^2 + T[2]^2 + 2*S[3]*T[3] + T[3]^2)/(S[2]*S[3]^2*T[2]), 
 S[2] + S[2]*S[3]^2 + S[3]^2*T[2] + 2*S[2]*S[3]*T[3] + S[3]*T[2]*T[3] + 
   S[2]*T[3]^2 -> (1 + T[2]^2 + 2*S[3]*T[3] + 2*T[3]^2 + S[3]^2*T[3]^2 + 
    T[2]^2*T[3]^2 + 2*S[3]*T[3]^3 + T[3]^4)/(S[2]*S[3]^2*T[2]*T[3]^2), 
 S[2]^2 + S[2]^2*S[3]^2 + 2*S[2]*S[3]^2*T[2] + S[3]^2*T[2]^2 + 
   2*S[2]^2*S[3]*T[3] + 2*S[2]*S[3]*T[2]*T[3] + S[2]^2*T[3]^2 -> 
  (1 + T[2]^2 + S[3]*T[3] + T[3]^2)^2/(S[2]^2*S[3]^2*T[2]^2*T[3]^2), 
 S[2]^2 + S[3]^2 + S[2]^2*S[3]^2 + 2*S[2]*S[3]^2*T[2] + S[3]^2*T[2]^2 + 
   2*S[2]^2*S[3]*T[3] + 2*S[2]*S[3]*T[2]*T[3] + S[2]^2*T[3]^2 -> 
  (1 + S[2]*T[2] + T[2]^2 + S[3]*T[3] + T[3]^2)^2/
   (S[2]^2*S[3]^2*T[2]^2*T[3]^2), S[3]^2 + S[2]^2*S[3]^2 + S[3]^2*T[1]^2 + 
   2*S[2]*S[3]^2*T[2] + S[3]^2*T[2]^2 + 2*S[2]^2*S[3]*T[3] + 
   2*S[2]*S[3]*T[2]*T[3] + S[2]^2*T[3]^2 -> 
  (S[1] + S[1]*S[2]*T[2] + S[2]*T[1]*T[2] + S[1]*T[2]^2 + S[1]*T[3]^2)^2/
   (S[1]^2*S[2]^2*S[3]^2*T[2]^2*T[3]^2), 
 S[2]^2 + S[3]^2 + S[2]^2*S[3]^2 + S[3]^2*T[1]^2 + 2*S[2]*S[3]^2*T[2] + 
   S[3]^2*T[2]^2 + 2*S[2]^2*S[3]*T[3] + 2*S[2]*S[3]*T[2]*T[3] + 
   S[2]^2*T[3]^2 -> (S[1] + S[1]*S[2]*T[2] + S[2]*T[1]*T[2] + S[1]*T[2]^2 + 
     S[1]*S[3]*T[3] + S[1]*T[3]^2)^2/(S[1]^2*S[2]^2*S[3]^2*T[2]^2*T[3]^2), 
 S[1]*S[2] + S[2]*T[1] + S[1]*S[2]*S[3]*T[3] + S[2]*S[3]*T[1]*T[3] + 
   S[1]*S[3]*T[2]*T[3] + S[1]*S[2]*T[3]^2 + S[2]*T[1]*T[3]^2 -> 
  (1 + S[3]^2 + T[1]^2 + S[3]^2*T[1]^2 + T[2]^2 + 2*S[3]*T[3] + 
    2*S[3]*T[1]^2*T[3] + T[3]^2 + T[1]^2*T[3]^2)/
   (S[1]*S[2]*S[3]^2*T[1]*T[2]), 
 S[1]*S[2]^2 + S[1]*S[3]^2 + S[1]*S[2]^2*S[3]^2 + S[2]^2*T[1] + 
   S[2]^2*S[3]^2*T[1] + 2*S[1]*S[2]*S[3]^2*T[2] + S[2]*S[3]^2*T[1]*T[2] + 
   S[1]*S[3]^2*T[2]^2 + 2*S[1]*S[2]^2*S[3]*T[3] + 2*S[2]^2*S[3]*T[1]*T[3] + 
   2*S[1]*S[2]*S[3]*T[2]*T[3] + S[2]*S[3]*T[1]*T[2]*T[3] + 
   S[1]*S[2]^2*T[3]^2 + S[2]^2*T[1]*T[3]^2 -> 
  (1 + T[1]^2 + 2*S[2]*T[2] + 2*T[2]^2 + S[2]^2*T[2]^2 + T[1]^2*T[2]^2 + 
    2*S[2]*T[2]^3 + T[2]^4 + 2*S[3]*T[3] + 2*S[3]*T[1]^2*T[3] + 
    2*S[2]*S[3]*T[2]*T[3] + 2*S[3]*T[2]^2*T[3] + 2*T[3]^2 + S[3]^2*T[3]^2 + 
    2*T[1]^2*T[3]^2 + S[3]^2*T[1]^2*T[3]^2 + 2*S[2]*T[2]*T[3]^2 + 
    2*T[2]^2*T[3]^2 + T[1]^2*T[2]^2*T[3]^2 + 2*S[3]*T[3]^3 + 
    2*S[3]*T[1]^2*T[3]^3 + T[3]^4 + T[1]^2*T[3]^4)/
   (S[1]*S[2]^2*S[3]^2*T[1]*T[2]^2*T[3]^2), 
 1 + S[2]^2 + T[1]^2 + 2*S[2]*T[2] + T[2]^2 + T[3]^2 + T[1]^2*T[3]^2 -> 
  (S[1]*S[3] + S[1]*S[2]*S[3]*T[2] + S[2]*S[3]*T[1]*T[2] + S[1]*S[3]*T[2]^2 + 
     S[1]*S[2]*T[2]*T[3] + S[2]*T[1]*T[2]*T[3])^2/
   (S[1]^2*S[2]^2*S[3]^2*T[2]^2), 
 1 + T[1]^2 + S[2]*T[2] + T[2]^2 + S[3]*T[3] + S[3]*T[1]^2*T[3] + T[3]^2 + 
   T[1]^2*T[3]^2 -> (S[1]^2*S[2]^2 + S[1]^2*S[3]^2 + S[1]^2*S[2]^2*S[3]^2 + 
    2*S[1]*S[2]^2*T[1] + 2*S[1]*S[2]^2*S[3]^2*T[1] + S[2]^2*T[1]^2 + 
    S[2]^2*S[3]^2*T[1]^2 + 2*S[1]^2*S[2]*S[3]^2*T[2] + 
    2*S[1]*S[2]*S[3]^2*T[1]*T[2] + S[1]^2*S[3]^2*T[2]^2 + 
    2*S[1]^2*S[2]^2*S[3]*T[3] + 4*S[1]*S[2]^2*S[3]*T[1]*T[3] + 
    2*S[2]^2*S[3]*T[1]^2*T[3] + 2*S[1]^2*S[2]*S[3]*T[2]*T[3] + 
    2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3] + S[1]^2*S[2]^2*T[3]^2 + 
    2*S[1]*S[2]^2*T[1]*T[3]^2 + S[2]^2*T[1]^2*T[3]^2)/(S[1]^2*S[2]^2*S[3]^2), 
 1 + S[3]^2 + T[1]^2 + S[3]^2*T[1]^2 + T[2]^2 + 2*S[3]*T[3] + 
   2*S[3]*T[1]^2*T[3] + T[3]^2 + T[1]^2*T[3]^2 -> 
  (S[1]*S[2] + S[2]*T[1] + S[1]*S[2]*S[3]*T[3] + S[2]*S[3]*T[1]*T[3] + 
     S[1]*S[3]*T[2]*T[3] + S[1]*S[2]*T[3]^2 + S[2]*T[1]*T[3]^2)^2/
   (S[1]^2*S[2]^2*S[3]^2*T[3]^2), 
 1 + S[1]*T[1] + T[1]^2 + S[2]*T[2] + T[2]^2 + T[3]^2 + S[1]*T[1]*T[3]^2 + 
   T[1]^2*T[3]^2 -> (S[1]^2*S[3]^2 + S[2]^2*S[3]^2 + S[1]^2*S[2]^2*S[3]^2 + 
    2*S[1]*S[2]^2*S[3]^2*T[1] + S[2]^2*S[3]^2*T[1]^2 + 
    2*S[1]^2*S[2]*S[3]^2*T[2] + 2*S[1]*S[2]*S[3]^2*T[1]*T[2] + 
    S[1]^2*S[3]^2*T[2]^2 + 2*S[2]^2*S[3]*T[3] + 2*S[1]^2*S[2]^2*S[3]*T[3] + 
    4*S[1]*S[2]^2*S[3]*T[1]*T[3] + 2*S[2]^2*S[3]*T[1]^2*T[3] + 
    2*S[1]^2*S[2]*S[3]*T[2]*T[3] + 2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3] + 
    S[2]^2*T[3]^2 + S[1]^2*S[2]^2*T[3]^2 + 2*S[1]*S[2]^2*T[1]*T[3]^2 + 
    S[2]^2*T[1]^2*T[3]^2)/(S[1]^2*S[2]^2*S[3]^2), 
 1 + S[1]^2 + 2*S[1]*T[1] + T[1]^2 + T[2]^2 + T[3]^2 + S[1]^2*T[3]^2 + 
   2*S[1]*T[1]*T[3]^2 + T[1]^2*T[3]^2 -> 
  (S[2]*S[3] + S[1]*S[2]*S[3]*T[1] + S[2]*S[3]*T[1]^2 + S[1]*S[3]*T[1]*T[2] + 
     S[2]*T[3] + S[1]*S[2]*T[1]*T[3] + S[2]*T[1]^2*T[3])^2/
   (S[1]^2*S[2]^2*S[3]^2*T[1]^2), 
 S[2] + S[1]*S[2]*T[1] + S[2]*T[1]^2 + S[2]^2*T[2] + S[2]*T[2]^2 + 
   S[2]*S[3]*T[3] + S[1]*S[2]*S[3]*T[1]*T[3] + S[2]*S[3]*T[1]^2*T[3] + 
   S[1]*S[3]*T[1]*T[2]*T[3] + S[2]*T[3]^2 + S[1]*S[2]*T[1]*T[3]^2 + 
   S[2]*T[1]^2*T[3]^2 -> (S[2]^2 + S[1]^2*S[2]^2 + S[1]^2*S[3]^2 + 
    S[2]^2*S[3]^2 + S[1]^2*S[2]^2*S[3]^2 + 2*S[1]*S[2]^2*T[1] + 
    2*S[1]*S[2]^2*S[3]^2*T[1] + S[2]^2*T[1]^2 + S[2]^2*S[3]^2*T[1]^2 + 
    2*S[1]^2*S[2]*S[3]^2*T[2] + 2*S[1]*S[2]*S[3]^2*T[1]*T[2] + 
    S[2]^2*T[2]^2 + S[1]^2*S[3]^2*T[2]^2 + 2*S[2]^2*S[3]*T[3] + 
    2*S[1]^2*S[2]^2*S[3]*T[3] + 4*S[1]*S[2]^2*S[3]*T[1]*T[3] + 
    2*S[2]^2*S[3]*T[1]^2*T[3] + 2*S[1]^2*S[2]*S[3]*T[2]*T[3] + 
    2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3] + S[2]^2*T[3]^2 + S[1]^2*S[2]^2*T[3]^2 + 
    2*S[1]*S[2]^2*T[1]*T[3]^2 + S[2]^2*T[1]^2*T[3]^2)/
   (S[1]^2*S[2]^3*S[3]^2*T[2]), S[2] + S[2]*S[3]^2 + S[1]*S[2]*T[1] + 
   S[1]*S[2]*S[3]^2*T[1] + S[2]*T[1]^2 + S[2]*S[3]^2*T[1]^2 + 
   S[1]*S[3]^2*T[1]*T[2] + S[2]*T[2]^2 + 2*S[2]*S[3]*T[3] + 
   2*S[1]*S[2]*S[3]*T[1]*T[3] + 2*S[2]*S[3]*T[1]^2*T[3] + 
   S[1]*S[3]*T[1]*T[2]*T[3] + S[2]*T[3]^2 + S[1]*S[2]*T[1]*T[3]^2 + 
   S[2]*T[1]^2*T[3]^2 -> (S[2]^2 + S[1]^2*S[2]^2 + 2*S[1]*S[2]^2*T[1] + 
    S[2]^2*T[1]^2 + S[2]^2*T[2]^2 + 2*S[2]^2*S[3]*T[3] + 
    2*S[1]^2*S[2]^2*S[3]*T[3] + 4*S[1]*S[2]^2*S[3]*T[1]*T[3] + 
    2*S[2]^2*S[3]*T[1]^2*T[3] + 2*S[1]^2*S[2]*S[3]*T[2]*T[3] + 
    2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3] + 2*S[2]^2*T[3]^2 + 
    2*S[1]^2*S[2]^2*T[3]^2 + S[2]^2*S[3]^2*T[3]^2 + 
    S[1]^2*S[2]^2*S[3]^2*T[3]^2 + 4*S[1]*S[2]^2*T[1]*T[3]^2 + 
    2*S[1]*S[2]^2*S[3]^2*T[1]*T[3]^2 + 2*S[2]^2*T[1]^2*T[3]^2 + 
    S[2]^2*S[3]^2*T[1]^2*T[3]^2 + 2*S[1]^2*S[2]*S[3]^2*T[2]*T[3]^2 + 
    2*S[1]*S[2]*S[3]^2*T[1]*T[2]*T[3]^2 + S[2]^2*T[2]^2*T[3]^2 + 
    S[1]^2*S[3]^2*T[2]^2*T[3]^2 + 2*S[2]^2*S[3]*T[3]^3 + 
    2*S[1]^2*S[2]^2*S[3]*T[3]^3 + 4*S[1]*S[2]^2*S[3]*T[1]*T[3]^3 + 
    2*S[2]^2*S[3]*T[1]^2*T[3]^3 + 2*S[1]^2*S[2]*S[3]*T[2]*T[3]^3 + 
    2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3]^3 + S[2]^2*T[3]^4 + 
    S[1]^2*S[2]^2*T[3]^4 + 2*S[1]*S[2]^2*T[1]*T[3]^4 + S[2]^2*T[1]^2*T[3]^4)/
   (S[1]^2*S[2]^3*S[3]^2*T[2]*T[3]^2), 
 S[2] + S[1]^2*S[2] + 2*S[1]*S[2]*T[1] + S[2]*T[1]^2 + S[2]*T[2]^2 + 
   S[2]*S[3]*T[3] + S[1]^2*S[2]*S[3]*T[3] + 2*S[1]*S[2]*S[3]*T[1]*T[3] + 
   S[2]*S[3]*T[1]^2*T[3] + S[1]^2*S[3]*T[2]*T[3] + S[1]*S[3]*T[1]*T[2]*T[3] + 
   S[2]*T[3]^2 + S[1]^2*S[2]*T[3]^2 + 2*S[1]*S[2]*T[1]*T[3]^2 + 
   S[2]*T[1]^2*T[3]^2 -> (S[2]^2 + S[2]^2*S[3]^2 + 2*S[1]*S[2]^2*T[1] + 
    2*S[1]*S[2]^2*S[3]^2*T[1] + 2*S[2]^2*T[1]^2 + S[1]^2*S[2]^2*T[1]^2 + 
    2*S[2]^2*S[3]^2*T[1]^2 + S[1]^2*S[2]^2*S[3]^2*T[1]^2 + 
    2*S[1]*S[2]^2*T[1]^3 + 2*S[1]*S[2]^2*S[3]^2*T[1]^3 + S[2]^2*T[1]^4 + 
    S[2]^2*S[3]^2*T[1]^4 + 2*S[1]*S[2]*S[3]^2*T[1]*T[2] + 
    2*S[1]^2*S[2]*S[3]^2*T[1]^2*T[2] + 2*S[1]*S[2]*S[3]^2*T[1]^3*T[2] + 
    S[2]^2*T[2]^2 + S[2]^2*T[1]^2*T[2]^2 + S[1]^2*S[3]^2*T[1]^2*T[2]^2 + 
    2*S[2]^2*S[3]*T[3] + 4*S[1]*S[2]^2*S[3]*T[1]*T[3] + 
    4*S[2]^2*S[3]*T[1]^2*T[3] + 2*S[1]^2*S[2]^2*S[3]*T[1]^2*T[3] + 
    4*S[1]*S[2]^2*S[3]*T[1]^3*T[3] + 2*S[2]^2*S[3]*T[1]^4*T[3] + 
    2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3] + 2*S[1]^2*S[2]*S[3]*T[1]^2*T[2]*T[3] + 
    2*S[1]*S[2]*S[3]*T[1]^3*T[2]*T[3] + S[2]^2*T[3]^2 + 
    2*S[1]*S[2]^2*T[1]*T[3]^2 + 2*S[2]^2*T[1]^2*T[3]^2 + 
    S[1]^2*S[2]^2*T[1]^2*T[3]^2 + 2*S[1]*S[2]^2*T[1]^3*T[3]^2 + 
    S[2]^2*T[1]^4*T[3]^2)/(S[1]^2*S[2]^3*S[3]^2*T[1]^2*T[2]), 
 S[1]^2*S[2]^2 + S[1]^2*S[3]^2 + S[1]^2*S[2]^2*S[3]^2 + 2*S[1]*S[2]^2*T[1] + 
   2*S[1]*S[2]^2*S[3]^2*T[1] + S[2]^2*T[1]^2 + S[2]^2*S[3]^2*T[1]^2 + 
   2*S[1]^2*S[2]*S[3]^2*T[2] + 2*S[1]*S[2]*S[3]^2*T[1]*T[2] + 
   S[1]^2*S[3]^2*T[2]^2 + 2*S[1]^2*S[2]^2*S[3]*T[3] + 
   4*S[1]*S[2]^2*S[3]*T[1]*T[3] + 2*S[2]^2*S[3]*T[1]^2*T[3] + 
   2*S[1]^2*S[2]*S[3]*T[2]*T[3] + 2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3] + 
   S[1]^2*S[2]^2*T[3]^2 + 2*S[1]*S[2]^2*T[1]*T[3]^2 + S[2]^2*T[1]^2*T[3]^2 -> 
  (1 + T[1]^2 + S[2]*T[2] + T[2]^2 + S[3]*T[3] + S[3]*T[1]^2*T[3] + T[3]^2 + 
     T[1]^2*T[3]^2)^2/(S[1]^2*S[2]^2*S[3]^2*T[1]^2*T[2]^2*T[3]^2), 
 S[1]^2*S[3]^2 + S[2]^2*S[3]^2 + S[1]^2*S[2]^2*S[3]^2 + 
   2*S[1]*S[2]^2*S[3]^2*T[1] + S[2]^2*S[3]^2*T[1]^2 + 
   2*S[1]^2*S[2]*S[3]^2*T[2] + 2*S[1]*S[2]*S[3]^2*T[1]*T[2] + 
   S[1]^2*S[3]^2*T[2]^2 + 2*S[2]^2*S[3]*T[3] + 2*S[1]^2*S[2]^2*S[3]*T[3] + 
   4*S[1]*S[2]^2*S[3]*T[1]*T[3] + 2*S[2]^2*S[3]*T[1]^2*T[3] + 
   2*S[1]^2*S[2]*S[3]*T[2]*T[3] + 2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3] + 
   S[2]^2*T[3]^2 + S[1]^2*S[2]^2*T[3]^2 + 2*S[1]*S[2]^2*T[1]*T[3]^2 + 
   S[2]^2*T[1]^2*T[3]^2 -> (1 + S[1]*T[1] + T[1]^2 + S[2]*T[2] + T[2]^2 + 
     T[3]^2 + S[1]*T[1]*T[3]^2 + T[1]^2*T[3]^2)^2/
   (S[1]^2*S[2]^2*S[3]^2*T[1]^2*T[2]^2*T[3]^2), 
 S[2]^2 + S[1]^2*S[2]^2 + S[1]^2*S[3]^2 + S[2]^2*S[3]^2 + 
   S[1]^2*S[2]^2*S[3]^2 + 2*S[1]*S[2]^2*T[1] + 2*S[1]*S[2]^2*S[3]^2*T[1] + 
   S[2]^2*T[1]^2 + S[2]^2*S[3]^2*T[1]^2 + 2*S[1]^2*S[2]*S[3]^2*T[2] + 
   2*S[1]*S[2]*S[3]^2*T[1]*T[2] + S[2]^2*T[2]^2 + S[1]^2*S[3]^2*T[2]^2 + 
   2*S[2]^2*S[3]*T[3] + 2*S[1]^2*S[2]^2*S[3]*T[3] + 
   4*S[1]*S[2]^2*S[3]*T[1]*T[3] + 2*S[2]^2*S[3]*T[1]^2*T[3] + 
   2*S[1]^2*S[2]*S[3]*T[2]*T[3] + 2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3] + 
   S[2]^2*T[3]^2 + S[1]^2*S[2]^2*T[3]^2 + 2*S[1]*S[2]^2*T[1]*T[3]^2 + 
   S[2]^2*T[1]^2*T[3]^2 -> 
  (S[2] + S[1]*S[2]*T[1] + S[2]*T[1]^2 + S[2]^2*T[2] + S[2]*T[2]^2 + 
     S[2]*S[3]*T[3] + S[1]*S[2]*S[3]*T[1]*T[3] + S[2]*S[3]*T[1]^2*T[3] + 
     S[1]*S[3]*T[1]*T[2]*T[3] + S[2]*T[3]^2 + S[1]*S[2]*T[1]*T[3]^2 + 
     S[2]*T[1]^2*T[3]^2)^2/(S[1]^2*S[2]^4*S[3]^2*T[1]^2*T[2]^2*T[3]^2), 
 S[2]^2 + S[2]^2*S[3]^2 + 2*S[1]*S[2]^2*T[1] + 2*S[1]*S[2]^2*S[3]^2*T[1] + 
   2*S[2]^2*T[1]^2 + S[1]^2*S[2]^2*T[1]^2 + 2*S[2]^2*S[3]^2*T[1]^2 + 
   S[1]^2*S[2]^2*S[3]^2*T[1]^2 + 2*S[1]*S[2]^2*T[1]^3 + 
   2*S[1]*S[2]^2*S[3]^2*T[1]^3 + S[2]^2*T[1]^4 + S[2]^2*S[3]^2*T[1]^4 + 
   2*S[1]*S[2]*S[3]^2*T[1]*T[2] + 2*S[1]^2*S[2]*S[3]^2*T[1]^2*T[2] + 
   2*S[1]*S[2]*S[3]^2*T[1]^3*T[2] + S[2]^2*T[2]^2 + S[2]^2*T[1]^2*T[2]^2 + 
   S[1]^2*S[3]^2*T[1]^2*T[2]^2 + 2*S[2]^2*S[3]*T[3] + 
   4*S[1]*S[2]^2*S[3]*T[1]*T[3] + 4*S[2]^2*S[3]*T[1]^2*T[3] + 
   2*S[1]^2*S[2]^2*S[3]*T[1]^2*T[3] + 4*S[1]*S[2]^2*S[3]*T[1]^3*T[3] + 
   2*S[2]^2*S[3]*T[1]^4*T[3] + 2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3] + 
   2*S[1]^2*S[2]*S[3]*T[1]^2*T[2]*T[3] + 2*S[1]*S[2]*S[3]*T[1]^3*T[2]*T[3] + 
   S[2]^2*T[3]^2 + 2*S[1]*S[2]^2*T[1]*T[3]^2 + 2*S[2]^2*T[1]^2*T[3]^2 + 
   S[1]^2*S[2]^2*T[1]^2*T[3]^2 + 2*S[1]*S[2]^2*T[1]^3*T[3]^2 + 
   S[2]^2*T[1]^4*T[3]^2 -> (S[2] + S[1]^2*S[2] + 2*S[1]*S[2]*T[1] + 
     S[2]*T[1]^2 + S[2]*T[2]^2 + S[2]*S[3]*T[3] + S[1]^2*S[2]*S[3]*T[3] + 
     2*S[1]*S[2]*S[3]*T[1]*T[3] + S[2]*S[3]*T[1]^2*T[3] + 
     S[1]^2*S[3]*T[2]*T[3] + S[1]*S[3]*T[1]*T[2]*T[3] + S[2]*T[3]^2 + 
     S[1]^2*S[2]*T[3]^2 + 2*S[1]*S[2]*T[1]*T[3]^2 + S[2]*T[1]^2*T[3]^2)^2/
   (S[1]^4*S[2]^4*S[3]^2*T[2]^2*T[3]^2), 
 S[1]^2 + 2*S[1]^2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + 2*S[1]^2*T[2]^2 + 
   S[1]^2*S[2]^2*T[2]^2 + 2*S[1]*S[2]^2*T[1]*T[2]^2 + S[2]^2*T[1]^2*T[2]^2 + 
   2*S[1]^2*S[2]*T[2]^3 + 2*S[1]*S[2]*T[1]*T[2]^3 + S[1]^2*T[2]^4 + 
   S[1]^2*T[3]^2 + S[1]^2*T[2]^2*T[3]^2 -> 
  (S[3] + S[2]^2*S[3] + S[3]*T[1]^2 + 2*S[2]*S[3]*T[2] + S[3]*T[2]^2 + 
     S[2]^2*T[3] + S[2]*T[2]*T[3])^2/(S[1]^2*S[2]^4*S[3]^2*T[1]^2), 
 S[3]^2 + S[3]^2*T[1]^2 + 2*S[2]*S[3]^2*T[2] + 2*S[3]^2*T[2]^2 + 
   S[2]^2*S[3]^2*T[2]^2 + S[3]^2*T[1]^2*T[2]^2 + 2*S[2]*S[3]^2*T[2]^3 + 
   S[3]^2*T[2]^4 + 2*S[2]*S[3]*T[2]*T[3] + 2*S[2]^2*S[3]*T[2]^2*T[3] + 
   2*S[2]*S[3]*T[2]^3*T[3] + S[2]^2*T[2]^2*T[3]^2 -> 
  (S[1] + S[1]*S[2]^2 + S[2]^2*T[1] + 2*S[1]*S[2]*T[2] + S[2]*T[1]*T[2] + 
     S[1]*T[2]^2 + S[1]*T[3]^2)^2/(S[1]^2*S[2]^4*S[3]^2*T[3]^2), 
 1 + 2*S[1]*T[1] + 2*T[1]^2 + S[1]^2*T[1]^2 + 2*S[1]*T[1]^3 + T[1]^4 + 
   2*S[2]*T[2] + 2*S[1]*S[2]*T[1]*T[2] + 2*S[2]*T[1]^2*T[2] + 2*T[2]^2 + 
   S[2]^2*T[2]^2 + 2*S[1]*T[1]*T[2]^2 + 2*T[1]^2*T[2]^2 + 2*S[2]*T[2]^3 + 
   T[2]^4 + T[3]^2 + 2*S[1]*T[1]*T[3]^2 + 2*T[1]^2*T[3]^2 + 
   S[1]^2*T[1]^2*T[3]^2 + 2*S[1]*T[1]^3*T[3]^2 + T[1]^4*T[3]^2 + 
   T[2]^2*T[3]^2 + T[1]^2*T[2]^2*T[3]^2 -> 
  (S[1]^2*S[3] + S[2]^2*S[3] + S[1]^2*S[2]^2*S[3] + 2*S[1]*S[2]^2*S[3]*T[1] + 
     S[2]^2*S[3]*T[1]^2 + 2*S[1]^2*S[2]*S[3]*T[2] + 
     2*S[1]*S[2]*S[3]*T[1]*T[2] + S[1]^2*S[3]*T[2]^2 + S[2]^2*T[3] + 
     S[1]^2*S[2]^2*T[3] + 2*S[1]*S[2]^2*T[1]*T[3] + S[2]^2*T[1]^2*T[3] + 
     S[1]^2*S[2]*T[2]*T[3] + S[1]*S[2]*T[1]*T[2]*T[3])^2/
   (S[1]^4*S[2]^4*S[3]^2), 1 + T[2]^2 + 2*S[3]*T[3] + 2*T[3]^2 + 
   S[3]^2*T[3]^2 + T[2]^2*T[3]^2 + 2*S[3]*T[3]^3 + T[3]^4 -> 
  (S[2] + S[2]*S[3]^2 + S[3]^2*T[2] + 2*S[2]*S[3]*T[3] + S[3]*T[2]*T[3] + 
     S[2]*T[3]^2)^2/(S[2]^2*S[3]^4), 
 1 + T[1]^2 + 2*S[2]*T[2] + 2*T[2]^2 + S[2]^2*T[2]^2 + T[1]^2*T[2]^2 + 
   2*S[2]*T[2]^3 + T[2]^4 + 2*S[3]*T[3] + 2*S[3]*T[1]^2*T[3] + 
   2*S[2]*S[3]*T[2]*T[3] + 2*S[3]*T[2]^2*T[3] + 2*T[3]^2 + S[3]^2*T[3]^2 + 
   2*T[1]^2*T[3]^2 + S[3]^2*T[1]^2*T[3]^2 + 2*S[2]*T[2]*T[3]^2 + 
   2*T[2]^2*T[3]^2 + T[1]^2*T[2]^2*T[3]^2 + 2*S[3]*T[3]^3 + 
   2*S[3]*T[1]^2*T[3]^3 + T[3]^4 + T[1]^2*T[3]^4 -> 
  (S[1]*S[2]^2 + S[1]*S[3]^2 + S[1]*S[2]^2*S[3]^2 + S[2]^2*T[1] + 
     S[2]^2*S[3]^2*T[1] + 2*S[1]*S[2]*S[3]^2*T[2] + S[2]*S[3]^2*T[1]*T[2] + 
     S[1]*S[3]^2*T[2]^2 + 2*S[1]*S[2]^2*S[3]*T[3] + 2*S[2]^2*S[3]*T[1]*T[3] + 
     2*S[1]*S[2]*S[3]*T[2]*T[3] + S[2]*S[3]*T[1]*T[2]*T[3] + 
     S[1]*S[2]^2*T[3]^2 + S[2]^2*T[1]*T[3]^2)^2/(S[1]^2*S[2]^4*S[3]^4), 
 S[2]^2 + S[1]^2*S[2]^2 + 2*S[1]*S[2]^2*T[1] + S[2]^2*T[1]^2 + 
   S[2]^2*T[2]^2 + 2*S[2]^2*S[3]*T[3] + 2*S[1]^2*S[2]^2*S[3]*T[3] + 
   4*S[1]*S[2]^2*S[3]*T[1]*T[3] + 2*S[2]^2*S[3]*T[1]^2*T[3] + 
   2*S[1]^2*S[2]*S[3]*T[2]*T[3] + 2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3] + 
   2*S[2]^2*T[3]^2 + 2*S[1]^2*S[2]^2*T[3]^2 + S[2]^2*S[3]^2*T[3]^2 + 
   S[1]^2*S[2]^2*S[3]^2*T[3]^2 + 4*S[1]*S[2]^2*T[1]*T[3]^2 + 
   2*S[1]*S[2]^2*S[3]^2*T[1]*T[3]^2 + 2*S[2]^2*T[1]^2*T[3]^2 + 
   S[2]^2*S[3]^2*T[1]^2*T[3]^2 + 2*S[1]^2*S[2]*S[3]^2*T[2]*T[3]^2 + 
   2*S[1]*S[2]*S[3]^2*T[1]*T[2]*T[3]^2 + S[2]^2*T[2]^2*T[3]^2 + 
   S[1]^2*S[3]^2*T[2]^2*T[3]^2 + 2*S[2]^2*S[3]*T[3]^3 + 
   2*S[1]^2*S[2]^2*S[3]*T[3]^3 + 4*S[1]*S[2]^2*S[3]*T[1]*T[3]^3 + 
   2*S[2]^2*S[3]*T[1]^2*T[3]^3 + 2*S[1]^2*S[2]*S[3]*T[2]*T[3]^3 + 
   2*S[1]*S[2]*S[3]*T[1]*T[2]*T[3]^3 + S[2]^2*T[3]^4 + S[1]^2*S[2]^2*T[3]^4 + 
   2*S[1]*S[2]^2*T[1]*T[3]^4 + S[2]^2*T[1]^2*T[3]^4 -> 
  (S[2] + S[2]*S[3]^2 + S[1]*S[2]*T[1] + S[1]*S[2]*S[3]^2*T[1] + 
     S[2]*T[1]^2 + S[2]*S[3]^2*T[1]^2 + S[1]*S[3]^2*T[1]*T[2] + S[2]*T[2]^2 + 
     2*S[2]*S[3]*T[3] + 2*S[1]*S[2]*S[3]*T[1]*T[3] + 
     2*S[2]*S[3]*T[1]^2*T[3] + S[1]*S[3]*T[1]*T[2]*T[3] + S[2]*T[3]^2 + 
     S[1]*S[2]*T[1]*T[3]^2 + S[2]*T[1]^2*T[3]^2)^2/
   (S[1]^2*S[2]^4*S[3]^4*T[1]^2*T[2]^2)}

